MOVR-SAR: A Multi-resolution SAR Registration Dataset under Orbit-crossing and View-variant Imaging Differences

Synthetic aperture radar (SAR) image registration under varying acquisition geometries is challenging because orbit direction, look side, and incidence angle affect backscatter, terrain-induced distortion, and feature visibility. However, large-scale geometry-aware benchmarks remain scarce. This paper presents MOVR-SAR, a multi-resolution dataset of 450,845 registered and quality-screened tile pairs derived from 2774 scene pairs from Capella, Umbra, Sentinel-1, and NISAR. It covers X, C, and L bands, ground sampling distances of 0.25-20 m, and diverse regions and land-cover types. A unified framework defines four imaging-geometry pair categories from orbit direction and look side, plus viewing-angle-separation labels for Capella and Umbra, enabling stratified evaluation under same- and opposite-direction illumination. Systematic evaluation of representative matching methods shows that official and cross-modal pretrained weights perform poorly on high-resolution X-band imagery. Fine-tuning on MOVR-SAR improves accuracy and reduces disparities across platforms, imaging-geometry pair categories, and viewing-angle separations. For example, fine-tuning increases FlexGlue AUC@5 from 3.06% to 89.79% on Capella and from 1.79% to 89.03% on Umbra, reaching 93.41% and 94.77% on Sentinel-1 and NISAR, respectively. Fine-tuning substantially reduces the official-weight same-orbit, same-look-side advantage and reverses the three-method average category ranking on Capella, suggesting that this bias reflects training-data coverage rather than an invariant limitation of cross-geometry matching. Land-cover effects remain platform- and method-dependent. MOVR-SAR provides a training resource and geometry-aware benchmark for robust SAR-SAR registration. The dataset and model weights will be released at https://github.com/fdhzhz5870/MOVR-SAR.

==> compile.sh <==
#!/usr/bin/env bash
# =====================================================================
# compile.sh — Build the MOVR-SAR manuscript (cas-dc class).
# main.tex is engine-adaptive and builds with EITHER engine:
#   * XeLaTeX (default here): uses fontspec + system Times New Roman.
#   * pdfLaTeX (portable):    falls back to default Computer Modern fonts.
# Usage:
#   bash compile.sh              # XeLaTeX (recommended)
#   ENGINE=pdflatex bash compile.sh
# =====================================================================
set -e
cd "$(dirname "$0")"

ENGINE="${ENGINE:-xelatex}"

if [ "$ENGINE" = "pdflatex" ]; then
  # Portable build, no external fonts required.
  pdflatex -interaction=nonstopmode -halt-on-error main.tex
  bibtex   main
  pdflatex -interaction=nonstopmode -halt-on-error main.tex
  pdflatex -interaction=nonstopmode -halt-on-error main.tex
else
  # Latexmk drives the full xelatex + bibtex + rerun cycle.
  latexmk -xelatex -interaction=nonstopmode -halt-on-error -bibtex main.tex
fi

echo "Done. Output: main.pdf"

